Automatic Speech Recognition for the Basa\`{a} Language: A Low-Resource Approach

The rapid advancement of Artificial Intelligence (AI) and Natural Language Processing (NLP) has revolutionized the way humans interact with machines. Among the most impactful developments is Automatic Speech Recognition (ASR), which enables computers to convert spoken language into text. Systems such as those built on deep neural networks, transformer architectures, and self-supervised learning have achieved near-human performance for well-resourced languages such as English and French. Yet, these advances have disproportionately benefited a small fraction of the world's languages.

==> QNLP-Survey.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "mediterranean-oasis",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit import Parameter\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "angle1 = Parameter(\"ϴ\")\n",
    "angle2 = Parameter(\"φ\")\n",
    "q = QuantumRegister(3)\n",
    "c = ClassicalRegister(1)\n",
    "qc = QuantumCircuit(q, c)\n",
    "qc.rx(angle1, 0)\n",
    "qc.rx(angle2, 1)\n",
    "qc.cx(0,2)\n",
    "qc.cx(1,2)\n",
    "qc.measure(2, c)\n",
    "sc = qc.draw(output='mpl', style={'backgroundcolor': '#EEEEEE'})\n",
    "sc.savefig('addercircuit.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "crazy-maximum",
   "metadata": {},
   "source": [
    "#### "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "developmental-liberty",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit import Parameter\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "angle1 = Parameter(\"ϴ\")\n",
    "angle2 = Parameter(\"φ\")\n",
    "q0 = QuantumRegister(1,'q0')\n",
    "q1 = QuantumRegister(1,'q1')\n",
    "q2 = QuantumRegister(1,'q2')\n",
    "c = ClassicalRegister(1, 'c')\n",
    "qc = QuantumCircuit(q0, q1, q2, c)\n",
    "qc.rx(angle1, 0)\n",
    "qc.rx(angle2, 1)\n",
    "qc.cx(0,2)\n",
    "qc.cx(1,2)\n",
    "qc.measure(2, c)\n",
    "sc = qc.draw(output='mpl', style={'backgroundcolor': '#EEEEEE'})\n",
    "sc.savefig('addercircuit.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "floral-coast",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

